Constraints on Planets in Nearby Young Moving Groups Detectable by High-Contrast Imaging and Gaia Astrometry

The formation of giant planets is best studied through direct imaging by observing planets both during and after formation. Giant planets are expected to form either by core accretion, which is typically associated with low initial entropy (cold-start models) or by gravitational instability, which corresponds to a high initial entropy of the gas (hot-start models). Thus, constraining the initial entropy provides insight into the planet formation mechanism and determines the resultant brightness evolution. We find that, by observing planets in nearby moving groups of known age both through direct imaging and astrometry with Gaia, it will be possible to constrain the initial entropy of giant planets. We simulate a set of planetary systems in stars in nearby moving groups identified by BANYAN $\Sigma$ and assume a model for planet distribution consistent with radial velocity detections. We find that Gaia should be able to detect approximately 50% of planets in nearby moving groups greater than ~0.3 M$_\text{J}$. Using 5$\sigma$ contrast limits of current and future instruments, we calculate the flux uncertainty, and using models for the evolution of the planet brightness, we convert this to an initial entropy uncertainty. We find that, for future instruments such as MICADO and METIS on E-ELT and VIKiNG with VLTI, the entropy uncertainty is less than 0.5 $k_{B}$/baryon, showing that these instruments should be able to distinguish between hot and cold-start models.

==> Wallace et al. (planets_moving_groups)/make_planets.py <==
from __future__ import division
import numpy as np,opticstools as ot,matplotlib.pyplot as plt,math,scipy.ndimage as nd
import astropy.io.fits as pyfits
import os,sys
from PIL import Image
from matplotlib import ticker
import aplpy
import matplotlib.cm as cm
from matplotlib.ticker import ScalarFormatter,FormatStrFormatter
sys.path.append('/Users/awallace/Documents/projects/')
sys.path.append('/Users/awallace/Documents/pynrm/')
import conv
inDir = 'fitting'
import astropy.constants as c, astropy.units as u
from scipy.stats import loglaplace,chi2
from labellines import *
from math import atan2,degrees
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams["font.size"] = 20
def massFunction(t,m_core,density_0,disk_life
def labelLine(line,x,label=None,align=True,**kwargs):
    ax = line.axes
    xdata = line.get_xdata()
    ydata = line.get_ydata()
    if (x < xdata[0]) or (x > xdata[-1]):
        print('x label location is outside data range!')
        return
    #Find corresponding y co-ordinate and angle of the line
    ip = 1
    for i in range(len(xdata)):
        if x < xdata[i]:
            ip = i
            break
    y = ydata[ip-1] + (ydata[ip]-ydata[ip-1])*(x-xdata[ip-1])/(xdata[ip]-xdata[ip-1])
    if not label:
        label = line.get_label()
    if align:
        #Compute the slope
        dx = xdata[ip] - xdata[ip-1]
        dy = ydata[ip] - ydata[ip-1]
        ang = degrees(atan2(dy,dx))

        #Transform to screen co-ordinates
        pt = np.array([x,y]).reshape((1,2))
        trans_angle = ax.transData.transform_angles(np.array((ang,)),pt)[0]
    else:
        trans_angle = 0
    #Set a bunch of keyword arguments
    if 'color' not in kwargs:
        kwargs['color'] = line.get_color()
    if ('horizontalalignment' not in kwargs) and ('ha' not in kwargs):
        kwargs['ha'] = 'center'
    if ('verticalalignment' not in kwargs) and ('va' not in kwargs):
        kwargs['va'] = 'center'
    if 'backgroundcolor' not in kwargs:
        kwargs['backgroundcolor'] = ax.get_axis_bgcolor()
    if 'clip_on' not in kwargs:
        kwargs['clip_on'] = True
    if 'zorder' not in kwargs:
        kwargs['zorder'] = 2.5
    ax.text(x,y,label,rotation=trans_angle,**kwargs)

def labelLines(lines,align=True,xvals=None,**kwargs):
    ax = lines[0].axes
    labLines = []
    labels = []
    #Take only the lines which have labels other than the default ones
    for line in lines:
        label = line.get_label()
        if "_line" not in label:
            labLines.append(line)
            labels.append(label)
    if xvals is None:
        xmin,xmax = ax.get_xlim()
        xvals = np.linspace(xmin,xmax,len(labLines)+2)[1:-1]
    for line,x,label in zip(labLines,xvals,labels):
        labelLine(line,x,label,align,**kwargs)
        
def find_entropy(mass,radius):
	global inDir
	infile = open(inDir+'/entropyRadii','r')
	left = 0.1
	ms = []
	slopes = []
	intercepts = []
	S_maxs = []
	for line in infile:
		entry = line.split(' ')
		ms.append(float(entry[0]))
		slopes.append(float(entry[1]))
		intercepts.append(float(entry[2]))
		S_maxs.append(float(entry[3]))
	ms = np.array(ms)
	slopes = np.array(slopes)
	intercepts = np.array(intercepts)
	S_maxs = np.array(S_maxs)
	slopeFit = np.polyfit(np.log(ms),slopes,1)
	intFit = np.polyfit(np.log(ms),intercepts,1)
	maxFit = np.polyfit(np.log(ms),S_maxs,1)
	slope = slopeFit[0]*np.log(mass)+slopeFit[1]
	intercept = intFit[0]*np.log(mass)+intFit[1]
	S_max = maxFit[0]*np.log(mass)+maxFit[1]
	entropy = S_max-np.exp(slope*np.log(np.log(radius/left))+intercept)
	return entropy
	
def find_radius(mass,entropy):
	global inDir
	infile = open(inDir+'/fitParams','r')
	entropies = []
	coeffs = []
	powers = []
	minX = []
	minY = []
	for line in infile:
		if 'Entropy' in line:
			continue
		entry = line.split(' ')
		entropies.append(float(entry[0]))
		coeffs.append(float(entry[1]))
		powers.append(float(entry[2]))
		minX.append(float(entry[3]))
		minY.append(float(entry[4]))
	entropies = np.array(entropies)
	coeffs = np.array(coeffs)
	powers = np.array(powers)
	minX = np.array(minX)
	minY = np.array(minY)
	rads = []
	for ii in range(len(entropies)):
		rads.append(coeffs[ii]*(np.log10(mass/minX[ii]))**powers[ii]+minY[ii])

	rads = np.array(rads)
	left = 0.8*min(rads)
	top = 1.2*max(entropies)
	fit = np.polyfit(np.log(rads[np.isfinite(rads)]-left),np.log(-entropies[np.isfinite(rads)]+top),1)
	const = 0.8*min(minX)
	minXCoeffs = np.polyfit(entropies,np.log(minX-const),1)
	left = np.exp(minXCoeffs[1]+minXCoeffs[0]*entropy)+const
	const = 0.8*min(minY)
	minYCoeffs = np.polyfit(entropies,np.log(minY-const),1)
	bottom = np.exp(minYCoeffs[1]+minYCoeffs[0]*entropy)+const
	fitCoeff = np.polyfit(entropies,coeffs,1)
	fitPower = np.polyfit(entropies,powers,1)
	a = fitCoeff[1]+fitCoeff[0]*entropy
	p = fitPower[1]+fitPower[0]*entropy
	radius = a*(np.log10(mass/left))**p+bottom
	return radius
	
def luminosity_evolution(mass,radius,t_vec):
	global inDir
	radStrings = []
	radFloats = []
	allFiles = os.listdir(inDir)
	for file in allFiles:
		if 'params' in file and '.' in file:
			for ii in range(len(file)):
				if file[ii]=='s':
					rad = file[ii+1:len(file)]
					if rad not in radStrings:
						infile = open(inDir+'/params'+rad,'r')
						nLines = 0
						for line in infile:
							nLines+=1
						if nLines>12:
							radStrings.append(rad)
							radFloats.append(float(rad))
					break
	diffs = np.zeros(len(radFloats))
	for jj in range(len(diffs)):
		diffs[jj] = np.abs(radFloats[jj]-radius)
	rad = radStrings[diffs.argmin()]
	infile = open(inDir+'/params'+rad,'r')
	ms = []
	slopes = []
	intercepts = []
	offsets = []
	for line in infile:
		if 'Mass' not in line:
			entry = line.split(' ')
			ms.append(float(entry[0]))
			slopes.append(float(entry[2]))
			intercepts.append(float(entry[3]))
			offsets.append(float(entry[4]))
	ms = np.array(ms)
	slope = slopes[0]
	intercepts = np.array(intercepts)
	offsets = np.array(offsets)
	order = 15
	offCoeffs = np.polyfit(ms,offsets,order)
	offset = 0
	for p in range(order+1):
		offset+=offCoeffs[order-p]*mass**p
	intCoeffs = np.polyfit(np.log(ms),intercepts,1)
	intercept = intCoeffs[0]*np.log(mass)+intCoeffs[1]
	lum = np.exp(slope*np.log(t_vec-offset)+intercept)
	return [lum,slope,offset,intercept]
	
def mass_power_law(power,min,max):
	if power>0:
		result = (max-min)*np.random.power(power+1)+min
	elif power<0:
		result = 1./((1./min-1./max)*np.random.power(-power+1)+1./max)
	return result
def sep_power_law(power1,power2,min,max):
	power = power1
	if power>0:
		result = (max-min)*np.random.power(power+1)+min
	elif power<0:
		result = 1./((1./min-1./max)*np.random.power(-power+1)+1./max)
	while (result>10 and power==power1) or (result<=10 and power==power2):
		if power==power1:
			power = power2
		elif power==power2:
			power = power1
		if power>0:
			result = (max-min)*np.random.power(power+1)+min
		elif power<0:
			result = 1./((1./min-1./max)*np.random.power(-power+1)+1./max)
	return result

def burrows(mass,radius,age,band):
	global inDir
	radText = open(inDir+'/burrows_radii','r')
	offset = luminosity_evolution(mass,radius,age)[2]
	if band=='K':
		offset-=10
	ts = [[],[],[]]
	rs = [[],[],[]]
	el = -1
	for line in radText:
		entry = line.split(', ')
		if 'MJ' not in line:
			ts[el].append(float(entry[0]))
			rs[el].append(float(entry[1]))
		elif 'MJ' in line:
			el+=1
	slopes = []
	intercepts = []
	minR = 1.06
	for ii in range(len(ts)):
		ts[ii] = np.array(ts[ii])
		rs[ii] = np.array(rs[ii])
		coeffs = np.polyfit(np.log(ts[ii]),np.log(rs[ii]-minR),1)
		slopes.append(coeffs[0])
		intercepts.append(coeffs[1])
	ms = np.array([1,5,10])
	slopes = np.array(slopes)
	intercepts = np.array(intercepts)
	radSlopeCoeffs = np.polyfit(ms,slopes,1)
	radIntCoeffs = np.polyfit(np.log(ms),np.log(intercepts+0.3),1)
	radSlope = radSlopeCoeffs[0]*mass+radSlopeCoeffs[1]
	radIntercept = np.exp(radIntCoeffs[0]*np.log(mass)+radIntCoeffs[1]-0.3)
	radBurrows = np.exp(radSlope*np.log(age-offset)+radIntercept)+minR
	text = open(inDir+'/burrows','r')
	ages = []
	masses = []
	hotMags = []
	for line in text:
		entry = line.split(' ')
		new_entry = []
		for ii in range(len(entry)):
			if len(entry[ii])>0:
				new_entry.append(entry[ii])
		entry = new_entry
		ages.append(float(entry[1]))
		masses.append(float(entry[2]))
		if band=='L':
			hotMags.append(float(entry[7]))
		elif band=='K':
			hotMags.append(float(entry[6]))
		elif band=='M':
			hotMags.append(float(entry[8]))
		elif band=='N':
			hotMags.append(float(entry[9]))
	new_ages = []
	new_masses = []
	new_hot = []
	for ii in range(len(ages)):
		if ages[ii] not in new_ages:
			new_ages.append(ages[ii])
		if masses[ii] not in new_masses:
			new_masses.append(masses[ii])
			new_hot.append([])

	new_ages = np.array(new_ages)
	new_masses = np.array(new_masses)
	for ii in range(len(ages)):
		new_hot[np.where(new_masses==masses[ii])[0][0]].append(hotMags[ii])
	new_hot = np.array(new_hot)
	mags = new_hot
	refCoeffs = []
	bins = []
	slopes = []
	for ii in range(len(mags)):
		refCoeffs.append(np.polyfit(np.log(new_ages[new_ages>offset]-offset),mags[ii][new_ages>offset],1))
		slopes.append(refCoeffs[ii][0])
	slopeCoeffs = np.polyfit(new_masses,slopes,1)
	slope = slopeCoeffs[0]*mass+slopeCoeffs[1]
	ratio = new_masses[len(mags)-1]/new_masses[0]
	diff = refCoeffs[len(mags)-1][1]-refCoeffs[0][1]
	newDiff = diff*np.log10(mass/new_masses[0])/np.log10(ratio)
	coeffs = np.zeros(2)
	coeffs = np.array([slope,refCoeffs[0][1]+newDiff])
	if radius<4:
		fit = coeffs[0]*np.log(age-offset)+coeffs[1]-5*np.log10(radius/radBurrows)
	else:
		fit = coeffs[0]*np.log(age-offset)+coeffs[1]-5*np.log10(4/radBurrows)
	return(fit)
	
def zhu(radius,mmDot,band):
	zhuFile = open('/Users/awallace/Documents/detection_limits/zhu','r')
	order = 1
	rates = []
	lums = []
	rads = np.array([1,1.5,2,4])
	if band=='L':
		offset = len(rads)
	elif band=='K':
		offset = 0
	elif band=='M':
		offset = 2*len(rads)
	elif band=='N':
		offset = 3*len(rads)
	for line in zhuFile:
		entry = line.split(' ')
		rates.append(float(entry[0]))
		if radius in rads:
			index = np.where(rads==radius)[0][0]
			lums.append(float(entry[index+offset+1]))
		else:
			radLums = []
			for ii in range(1+offset,1+offset+len(rads)):
				radLums.append(float(entry[ii]))
			radfit = np.polyfit(rads,np.array(radLums),1)
			if radius<10:
				lums.append(radfit[0]*radius+radfit[1])
			else:
				lums.append(radfit[0]*10+radfit[1])
	rates = np.array(rates)
	lums = np.array(lums)
	curvefit = np.polyfit(np.log10(rates),lums,order)
	fit = 0
	for ii in range(0,order+1):
		fit+=curvefit[ii]*(np.log10(mmDot))**(order-ii)
	return fit
	
def dusty(mass,age):
	dustyFile = open('DUSTY','r')
	tml = []
	order = 1
	for line in dustyFile:
		entry = line.split(' ')
		triplet = np.zeros(3)
		if 'Gyr' in line:
			time = float(entry[len(entry)-1])*1e9
		if 'Gyr' not in line and len(entry)>1:
			triplet[0] = time
			triplet[1] = float(entry[0])*1000
			triplet[2] = float(entry[1])
		if not min(triplet)==0:
			tml.append(triplet)
		
	allMasses = []
	for ii in range(len(tml)):
		if tml[ii][0]==1e6:
			allMasses.append(tml[ii][1])

	allMasses = np.array(allMasses)
	coeffs = []
	for ii in range(1,len(allMasses)):
		times = []
		lums = []
		for jj in range(0,len(tml)):
			if tml[jj][1]==allMasses[ii]:
				times.append(tml[jj][0])
				lums.append(tml[jj][2])
		times = np.array(times)
		lums = np.array(lums)
		curvefit = np.polyfit(np.arcsinh(times),lums,order)
		coeffs.append(curvefit)

	coeffs = np.array(coeffs)
	if mass not in allMasses:
		for ii in range(len(allMasses)-1):
			if allMasses[ii]<mass and allMasses[ii+1]>mass:
				rat = (allMasses[ii]-mass)/(allMasses[ii+1]-allMasses[ii])
				diff = coeffs[ii+1]-coeffs[ii]
				finalCoeffs = coeffs[ii]-rat*diff
			elif mass<allMasses[1]:
				rat = -mass/(allMasses[1])
				diff = coeffs[1]-coeffs[0]
				finalCoeffs = coeffs[ii]-rat*diff
	else:
		finalCoeffs = coeffs[np.where(allMasses==mass)[0][0]]
	fit = 0
	for ii in range(0,order+1):
		if age==0:
			fit = finalCoeffs[order]
		else:
			fit+=finalCoeffs[ii]*(np.arcsinh(age))**(order-ii)
	return fit

def disk_limited(mass,c):
	coeffs = [[-1.28161436,-1.62527386,-2.86926726],[-1.59541038,-2.7974245,-4.26371995],[-1.91234071,-3.54530977,-4.72537617]]
	"""logFit1 = coeffs[0]*(np.log10(mass/1000))**2+coeffs[1]*np.log10(mass/1000)+coeffs[2]
	coeffs = [-1.23,-8.97,-18.67]"""
	logFit = coeffs[c][0]*(np.log10(mass))**2+coeffs[c][1]*np.log10(mass)+coeffs[c][2]
	return 10**logFit

def lum_time(time,mass):
	infile = open('/Users/awallace/Documents/detection_limits/find_lum','r')
	R1 = []
	R10 = []
	T1 = []
	T10 = []
	seg = 0
	for line in infile:
		entry = line.split(' ')
		if seg==0:
			if len(entry)>1:
				R1.append([float(entry[0]),float(entry[1])])
			if '10R' in line:
				seg = 1
		elif seg==1:
			if len(entry)>1:
				R10.append([float(entry[0]),float(entry[1])])
			if '1T' in line:
				seg = 2
		elif seg==2:
			if len(entry)>1:
				T1.append([float(entry[0]),float(entry[1])])
			if '10T' in line:
				seg = 3
		elif seg==3:
			if len(entry)>1:
				T10.append([float(entry[0]),float(entry[1])])

	R1 = np.array(R1)
	R10 = np.array(R10)
	T1 = np.array(T1)
	T10 = np.array(T10)
	coeffsR1 = np.polyfit(np.arcsinh(R1[:,0]),np.log(R1[:,1]),1)
	coeffsR10 = np.polyfit(np.arcsinh(R10[:,0]),np.log(R10[:,1]),1)
	coeffsT1 = np.polyfit(np.log(T1[:,0]),np.log(T1[:,1]),1)
	coeffsT10 = np.polyfit(np.log(T10[:,0]),np.log(T10[:,1]),1)
	coeffsR = coeffsR1+(np.log(mass)/np.log(10))*(coeffsR10-coeffsR1)
	coeffsT = coeffsT1+(np.log(mass)/np.log(10))*(coeffsT10-coeffsT1)
	rad = np.exp(coeffsR[0]*np.arcsinh(time)+coeffsR[1])
	temp = np.exp(coeffsT[0]*np.log(time)+coeffsT[1])
	lum = 5.67e-8*4*np.pi*((rad*6.99e7)**2)*temp**4
	return lum

def rad_time(time,mass):
	infile = open('/Users/awallace/Documents/detection_limits/find_lum','r')
	R1 = []
	R10 = []
	seg = 0
	for line in infile:
		entry = line.split(' ')
		if seg==0:
			if len(entry)>1:
				R1.append([float(entry[0]),float(entry[1])])
			if '10R' in line:
				seg = 1
		elif seg==1:
			if len(entry)>1:
				R10.append([float(entry[0]),float(entry[1])])
			if '1T' in line:
				seg = 2

	R1 = np.array(R1)
	R10 = np.array(R10)
	coeffsR1 = np.polyfit(np.arcsinh(R1[:,0]),np.log(R1[:,1]),1)
	coeffsR10 = np.polyfit(np.arcsinh(R10[:,0]),np.log(R10[:,1]),1)
	coeffsR = coeffsR1+(np.log(mass)/np.log(10))*(coeffsR10-coeffsR1)
	rad = np.exp(coeffsR[0]*np.arcsinh(time)+coeffsR[1])
	return rad

def extreme_mass(sep,start_time,init_mass,disk_life,period,time_power,threshold,surface_density,c):
	t_1 = start_time+(((0.003**3)*10**time_power)/3)*(init_mass**-3-threshold**-3)
	step = 1000
	m = threshold
	while t_1<disk_life*1e6:
		acc = surface_density*(1-t_1*1e-6/disk_life)*(sep**2)*disk_limited(m,c)/period
		m+=step*acc
		t_1+=step
	return m
def local_density(sep,power1,power2,MD,RD):
	bound = 5
	k1 = MD/(2*np.pi*((bound**(power1+2))/(power1+2)+((bound**(power1-power2))*(RD**(power2+2))-(bound**(power1+2)))/(power2+2)))
	k2 = k1*bound**(power1-power2)
	if sep<bound:
		power = power1
		k = k1
	else:
		power = power2
		k = k2
	return k*sep**power

def accretionMag(radius,mmDot,band):
	lum = 6.67e-11*mmDot*(1.898e27**2/(365.25*24*3600))/(radius*69911e3)
	temp = (lum/(5.67e-8*4*np.pi*(radius*69911e3)**2))**0.25
	h = 6.63e-34
	k = 1.38e-23
	light_speed = 3e8
	if band=='L':
		lower = light_speed/4.13e-6
		upper = light_speed/3.43e-6
	elif band=='K':
		lower = light_speed/2.37e-6
		upper = light_speed/2.03e-6
	flux = 0
	flux_Vega = 0
	delta = (upper-lower)/100
	T_Vega = 9602
	R_Vega = 1.96e9
	for ii in range(100):
		flux += (2*h*(lower+delta*ii)**3/(light_speed**2))*(1/(np.exp(h*(lower+delta*ii)/(k*temp))-1))*delta
		flux_Vega += (2*h*(lower+delta*ii)**3/(light_speed**2))*(1/(np.exp(h*(lower+delta*ii)/(k*T_Vega))-1))*delta
	mag = -2.5*np.log10(flux*(radius*69911e3)**2/(flux_Vega*R_Vega**2))
	return mag

def formedMag(radius,luminosity,band):
	temp = (luminosity/(5.67e-8*4*np.pi*(radius*69911e3)**2))**0.25
	h = 6.63e-34
	k = 1.38e-23
	light_speed = 3e8
	if band=='L':
		lower = light_speed/4.13e-6
		upper = light_speed/3.43e-6
	elif band=='K':
		lower = light_speed/2.37e-6
		upper = light_speed/2.03e-6
	flux = 0
	flux_Vega = 0
	delta = (upper-lower)/100
	T_Vega = 9602
	R_Vega = 1.96e9
	for ii in range(100):
		flux += (2*h*(lower+delta*ii)**3/(light_speed**2))*(1/(np.exp(h*(lower+delta*ii)/(k*temp))-1))*delta
		flux_Vega += (2*h*(lower+delta*ii)**3/(light_speed**2))*(1/(np.exp(h*(lower+delta*ii)/(k*T_Vega))-1))*delta
	mag = -2.5*np.log10(flux*(radius*69911e3)**2/(flux_Vega*R_Vega**2))
	return mag
	
sz = 192
dist = 60
m_star = 1 #Mass of star in solar masses
G = 0.04 #gravitational constant in (AU^3)(MJ^-1)(yr^-2)
disk_mass = 20*m_star #Disk mass in MJ
disk_extent =  np.sqrt(disk_mass)*10**(1.15) #Disk radius in AU
disk_life = 3*m_star**(-0.69)#np.exp(1.1)*m_star**(-0.69) #Lifetime of Disk in Myr
final_age = 100
step = 1000
#entropy = float(sys.argv[1])
#stone_age = 1
min_mass = 0.5
max_mass = 5
min_sep = 5
max_sep = 60
mass_power = -1.31
sep_power1 = -0.61
sep_power2 = -1
const_1 = 7.2e-3
const_2 = const_1*(10**(sep_power1-sep_power2))
if sep_power2 == -1:
	planets_per_system = (1/(mass_power+1))*(max_mass**(mass_power+1)-min_mass**(mass_power+1))*((const_1/(sep_power1+1))*(10**(sep_power1+1)-min_sep**(sep_power1+1))+const_2*(np.log(max_sep/10)))
else:
	planets_per_system = (1/(mass_power+1))*(max_mass**(mass_power+1)-min_mass**(mass_power+1))*((const_1/(sep_power1+1))*(10**(sep_power1+1)-min_sep**(sep_power1+1))+(const_2/(sep_power2+1))*(max_sep**(sep_power2+1)-10**(sep_power2+1)))
star_mag = 0
time_power = 10
save_dir = './'#str(disk_mass)+'MJ_disk'
max_start_time = 0.5*disk_life*1e6
nTests = max_start_time/step
samp_ages = [1e6,1.5e6,2e6,2.5e6,3e6,4e6,5e6]
aperture = np.zeros((sz,sz))
for xx in range(sz):
	for yy in range(sz):
		if np.sqrt((xx-sz//2)**2+(yy-sz//2)**2)<10:
			aperture[xx,yy] = 1
if not os.path.isdir(save_dir):
	os.system('mkdir '+save_dir)
nSystems = 1
hotCold = 'Hot'
#band = 'L'
mass = 1
runs = []
type = 'Hot'#,'Cold']
bands = ['L','K']
masses = [1,3]#[1,2,4]#[1,5]
m_star = 0.3#[0.8,1,1.4]
seps = [5,20]#[0.2,2,20]
ents = [9.5]#[9.5,10.5]
modelCount = 0
allSeps = []
allTimes = []
allLMags = []
allKMags = []
allRates = []
allMasses = []
allLums = []
allEntropies = []
allRads = []
jumps = []
print(burrows(4,1.5,0,'L'))

==> make_planets.py <==
from __future__ import division
import numpy as np,opticstools as ot,matplotlib.pyplot as plt,math,scipy.ndimage as nd
import astropy.io.fits as pyfits
import os,sys
from PIL import Image
from matplotlib import ticker
import aplpy
import matplotlib.cm as cm
from matplotlib.ticker import ScalarFormatter,FormatStrFormatter
sys.path.append('/Users/awallace/Documents/projects/')
sys.path.append('/Users/awallace/Documents/pynrm/')
import conv
inDir = 'fitting'
import astropy.constants as c, astropy.units as u
from scipy.stats import loglaplace,chi2
from labellines import *
from math import atan2,degrees
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams["font.size"] = 20
def massFunction(t,m_core,density_0,disk_life
def labelLine(line,x,label=None,align=True,**kwargs):
    ax = line.axes
    xdata = line.get_xdata()
    ydata = line.get_ydata()
    if (x < xdata[0]) or (x > xdata[-1]):
        print('x label location is outside data range!')
        return
    #Find corresponding y co-ordinate and angle of the line
    ip = 1
    for i in range(len(xdata)):
        if x < xdata[i]:
            ip = i
            break
    y = ydata[ip-1] + (ydata[ip]-ydata[ip-1])*(x-xdata[ip-1])/(xdata[ip]-xdata[ip-1])
    if not label:
        label = line.get_label()
    if align:
        #Compute the slope
        dx = xdata[ip] - xdata[ip-1]
        dy = ydata[ip] - ydata[ip-1]
        ang = degrees(atan2(dy,dx))

        #Transform to screen co-ordinates
        pt = np.array([x,y]).reshape((1,2))
        trans_angle = ax.transData.transform_angles(np.array((ang,)),pt)[0]
    else:
        trans_angle = 0
    #Set a bunch of keyword arguments
    if 'color' not in kwargs:
        kwargs['color'] = line.get_color()
    if ('horizontalalignment' not in kwargs) and ('ha' not in kwargs):
        kwargs['ha'] = 'center'
    if ('verticalalignment' not in kwargs) and ('va' not in kwargs):
        kwargs['va'] = 'center'
    if 'backgroundcolor' not in kwargs:
        kwargs['backgroundcolor'] = ax.get_axis_bgcolor()
    if 'clip_on' not in kwargs:
        kwargs['clip_on'] = True
    if 'zorder' not in kwargs:
        kwargs['zorder'] = 2.5
    ax.text(x,y,label,rotation=trans_angle,**kwargs)

def labelLines(lines,align=True,xvals=None,**kwargs):
    ax = lines[0].axes
    labLines = []
    labels = []
    #Take only the lines which have labels other than the default ones
    for line in lines:
        label = line.get_label()
        if "_line" not in label:
            labLines.append(line)
            labels.append(label)
    if xvals is None:
        xmin,xmax = ax.get_xlim()
        xvals = np.linspace(xmin,xmax,len(labLines)+2)[1:-1]
    for line,x,label in zip(labLines,xvals,labels):
        labelLine(line,x,label,align,**kwargs)
        
def find_entropy(mass,radius):
	global inDir
	infile = open(inDir+'/entropyRadii','r')
	left = 0.1
	ms = []
	slopes = []
	intercepts = []
	S_maxs = []
	for line in infile:
		entry = line.split(' ')
		ms.append(float(entry[0]))
		slopes.append(float(entry[1]))
		intercepts.append(float(entry[2]))
		S_maxs.append(float(entry[3]))
	ms = np.array(ms)
	slopes = np.array(slopes)
	intercepts = np.array(intercepts)
	S_maxs = np.array(S_maxs)
	slopeFit = np.polyfit(np.log(ms),slopes,1)
	intFit = np.polyfit(np.log(ms),intercepts,1)
	maxFit = np.polyfit(np.log(ms),S_maxs,1)
	slope = slopeFit[0]*np.log(mass)+slopeFit[1]
	intercept = intFit[0]*np.log(mass)+intFit[1]
	S_max = maxFit[0]*np.log(mass)+maxFit[1]
	entropy = S_max-np.exp(slope*np.log(np.log(radius/left))+intercept)
	return entropy
	
def find_radius(mass,entropy):
	global inDir
	infile = open(inDir+'/fitParams','r')
	entropies = []
	coeffs = []
	powers = []
	minX = []
	minY = []
	for line in infile:
		if 'Entropy' in line:
			continue
		entry = line.split(' ')
		entropies.append(float(entry[0]))
		coeffs.append(float(entry[1]))
		powers.append(float(entry[2]))
		minX.append(float(entry[3]))
		minY.append(float(entry[4]))
	entropies = np.array(entropies)
	coeffs = np.array(coeffs)
	powers = np.array(powers)
	minX = np.array(minX)
	minY = np.array(minY)
	rads = []
	for ii in range(len(entropies)):
		rads.append(coeffs[ii]*(np.log10(mass/minX[ii]))**powers[ii]+minY[ii])

	rads = np.array(rads)
	left = 0.8*min(rads)
	top = 1.2*max(entropies)
	fit = np.polyfit(np.log(rads[np.isfinite(rads)]-left),np.log(-entropies[np.isfinite(rads)]+top),1)
	const = 0.8*min(minX)
	minXCoeffs = np.polyfit(entropies,np.log(minX-const),1)
	left = np.exp(minXCoeffs[1]+minXCoeffs[0]*entropy)+const
	const = 0.8*min(minY)
	minYCoeffs = np.polyfit(entropies,np.log(minY-const),1)
	bottom = np.exp(minYCoeffs[1]+minYCoeffs[0]*entropy)+const
	fitCoeff = np.polyfit(entropies,coeffs,1)
	fitPower = np.polyfit(entropies,powers,1)
	a = fitCoeff[1]+fitCoeff[0]*entropy
	p = fitPower[1]+fitPower[0]*entropy
	radius = a*(np.log10(mass/left))**p+bottom
	return radius
	
def luminosity_evolution(mass,radius,t_vec):
	global inDir
	radStrings = []
	radFloats = []
	allFiles = os.listdir(inDir)
	for file in allFiles:
		if 'params' in file and '.' in file:
			for ii in range(len(file)):
				if file[ii]=='s':
					rad = file[ii+1:len(file)]
					if rad not in radStrings:
						infile = open(inDir+'/params'+rad,'r')
						nLines = 0
						for line in infile:
							nLines+=1
						if nLines>12:
							radStrings.append(rad)
							radFloats.append(float(rad))
					break
	diffs = np.zeros(len(radFloats))
	for jj in range(len(diffs)):
		diffs[jj] = np.abs(radFloats[jj]-radius)
	rad = radStrings[diffs.argmin()]
	infile = open(inDir+'/params'+rad,'r')
	ms = []
	slopes = []
	intercepts = []
	offsets = []
	for line in infile:
		if 'Mass' not in line:
			entry = line.split(' ')
			ms.append(float(entry[0]))
			slopes.append(float(entry[2]))
			intercepts.append(float(entry[3]))
			offsets.append(float(entry[4]))
	ms = np.array(ms)
	slope = slopes[0]
	intercepts = np.array(intercepts)
	offsets = np.array(offsets)
	order = 15
	offCoeffs = np.polyfit(ms,offsets,order)
	offset = 0
	for p in range(order+1):
		offset+=offCoeffs[order-p]*mass**p
	intCoeffs = np.polyfit(np.log(ms),intercepts,1)
	intercept = intCoeffs[0]*np.log(mass)+intCoeffs[1]
	lum = np.exp(slope*np.log(t_vec-offset)+intercept)
	return [lum,slope,offset,intercept]
	
def mass_power_law(power,min,max):
	if power>0:
		result = (max-min)*np.random.power(power+1)+min
	elif power<0:
		result = 1./((1./min-1./max)*np.random.power(-power+1)+1./max)
	return result
def sep_power_law(power1,power2,min,max):
	power = power1
	if power>0:
		result = (max-min)*np.random.power(power+1)+min
	elif power<0:
		result = 1./((1./min-1./max)*np.random.power(-power+1)+1./max)
	while (result>10 and power==power1) or (result<=10 and power==power2):
		if power==power1:
			power = power2
		elif power==power2:
			power = power1
		if power>0:
			result = (max-min)*np.random.power(power+1)+min
		elif power<0:
			result = 1./((1./min-1./max)*np.random.power(-power+1)+1./max)
	return result

def burrows(mass,radius,age,band):
	global inDir
	radText = open(inDir+'/burrows_radii','r')
	offset = luminosity_evolution(mass,radius,age)[2]
	if band=='K':
		offset-=10
	ts = [[],[],[]]
	rs = [[],[],[]]
	el = -1
	for line in radText:
		entry = line.split(', ')
		if 'MJ' not in line:
			ts[el].append(float(entry[0]))
			rs[el].append(float(entry[1]))
		elif 'MJ' in line:
			el+=1
	slopes = []
	intercepts = []
	minR = 1.06
	for ii in range(len(ts)):
		ts[ii] = np.array(ts[ii])
		rs[ii] = np.array(rs[ii])
		coeffs = np.polyfit(np.log(ts[ii]),np.log(rs[ii]-minR),1)
		slopes.append(coeffs[0])
		intercepts.append(coeffs[1])
	ms = np.array([1,5,10])
	slopes = np.array(slopes)
	intercepts = np.array(intercepts)
	radSlopeCoeffs = np.polyfit(ms,slopes,1)
	radIntCoeffs = np.polyfit(np.log(ms),np.log(intercepts+0.3),1)
	radSlope = radSlopeCoeffs[0]*mass+radSlopeCoeffs[1]
	radIntercept = np.exp(radIntCoeffs[0]*np.log(mass)+radIntCoeffs[1]-0.3)
	radBurrows = np.exp(radSlope*np.log(age-offset)+radIntercept)+minR
	text = open(inDir+'/burrows','r')
	ages = []
	masses = []
	hotMags = []
	for line in text:
		entry = line.split(' ')
		new_entry = []
		for ii in range(len(entry)):
			if len(entry[ii])>0:
				new_entry.append(entry[ii])
		entry = new_entry
		ages.append(float(entry[1]))
		masses.append(float(entry[2]))
		if band=='L':
			hotMags.append(float(entry[7]))
		elif band=='K':
			hotMags.append(float(entry[6]))
		elif band=='M':
			hotMags.append(float(entry[8]))
		elif band=='N':
			hotMags.append(float(entry[9]))
	new_ages = []
	new_masses = []
	new_hot = []
	for ii in range(len(ages)):
		if ages[ii] not in new_ages:
			new_ages.append(ages[ii])
		if masses[ii] not in new_masses:
			new_masses.append(masses[ii])
			new_hot.append([])

	new_ages = np.array(new_ages)
	new_masses = np.array(new_masses)
	for ii in range(len(ages)):
		new_hot[np.where(new_masses==masses[ii])[0][0]].append(hotMags[ii])
	new_hot = np.array(new_hot)
	mags = new_hot
	refCoeffs = []
	bins = []
	slopes = []
	for ii in range(len(mags)):
		refCoeffs.append(np.polyfit(np.log(new_ages[new_ages>offset]-offset),mags[ii][new_ages>offset],1))
		slopes.append(refCoeffs[ii][0])
	slopeCoeffs = np.polyfit(new_masses,slopes,1)
	slope = slopeCoeffs[0]*mass+slopeCoeffs[1]
	ratio = new_masses[len(mags)-1]/new_masses[0]
	diff = refCoeffs[len(mags)-1][1]-refCoeffs[0][1]
	newDiff = diff*np.log10(mass/new_masses[0])/np.log10(ratio)
	coeffs = np.zeros(2)
	coeffs = np.array([slope,refCoeffs[0][1]+newDiff])
	if radius<4:
		fit = coeffs[0]*np.log(age-offset)+coeffs[1]-5*np.log10(radius/radBurrows)
	else:
		fit = coeffs[0]*np.log(age-offset)+coeffs[1]-5*np.log10(4/radBurrows)
	return(fit)
	
def zhu(radius,mmDot,band):
	zhuFile = open('/Users/awallace/Documents/detection_limits/zhu','r')
	order = 1
	rates = []
	lums = []
	rads = np.array([1,1.5,2,4])
	if band=='L':
		offset = len(rads)
	elif band=='K':
		offset = 0
	elif band=='M':
		offset = 2*len(rads)
	elif band=='N':
		offset = 3*len(rads)
	for line in zhuFile:
		entry = line.split(' ')
		rates.append(float(entry[0]))
		if radius in rads:
			index = np.where(rads==radius)[0][0]
			lums.append(float(entry[index+offset+1]))
		else:
			radLums = []
			for ii in range(1+offset,1+offset+len(rads)):
				radLums.append(float(entry[ii]))
			radfit = np.polyfit(rads,np.array(radLums),1)
			if radius<10:
				lums.append(radfit[0]*radius+radfit[1])
			else:
				lums.append(radfit[0]*10+radfit[1])
	rates = np.array(rates)
	lums = np.array(lums)
	curvefit = np.polyfit(np.log10(rates),lums,order)
	fit = 0
	for ii in range(0,order+1):
		fit+=curvefit[ii]*(np.log10(mmDot))**(order-ii)
	return fit
	
def dusty(mass,age):
	dustyFile = open('DUSTY','r')
	tml = []
	order = 1
	for line in dustyFile:
		entry = line.split(' ')
		triplet = np.zeros(3)
		if 'Gyr' in line:
			time = float(entry[len(entry)-1])*1e9
		if 'Gyr' not in line and len(entry)>1:
			triplet[0] = time
			triplet[1] = float(entry[0])*1000
			triplet[2] = float(entry[1])
		if not min(triplet)==0:
			tml.append(triplet)
		
	allMasses = []
	for ii in range(len(tml)):
		if tml[ii][0]==1e6:
			allMasses.append(tml[ii][1])

	allMasses = np.array(allMasses)
	coeffs = []
	for ii in range(1,len(allMasses)):
		times = []
		lums = []
		for jj in range(0,len(tml)):
			if tml[jj][1]==allMasses[ii]:
				times.append(tml[jj][0])
				lums.append(tml[jj][2])
		times = np.array(times)
		lums = np.array(lums)
		curvefit = np.polyfit(np.arcsinh(times),lums,order)
		coeffs.append(curvefit)

	coeffs = np.array(coeffs)
	if mass not in allMasses:
		for ii in range(len(allMasses)-1):
			if allMasses[ii]<mass and allMasses[ii+1]>mass:
				rat = (allMasses[ii]-mass)/(allMasses[ii+1]-allMasses[ii])
				diff = coeffs[ii+1]-coeffs[ii]
				finalCoeffs = coeffs[ii]-rat*diff
			elif mass<allMasses[1]:
				rat = -mass/(allMasses[1])
				diff = coeffs[1]-coeffs[0]
				finalCoeffs = coeffs[ii]-rat*diff
	else:
		finalCoeffs = coeffs[np.where(allMasses==mass)[0][0]]
	fit = 0
	for ii in range(0,order+1):
		if age==0:
			fit = finalCoeffs[order]
		else:
			fit+=finalCoeffs[ii]*(np.arcsinh(age))**(order-ii)
	return fit

def disk_limited(mass,c):
	coeffs = [[-1.28161436,-1.62527386,-2.86926726],[-1.59541038,-2.7974245,-4.26371995],[-1.91234071,-3.54530977,-4.72537617]]
	"""logFit1 = coeffs[0]*(np.log10(mass/1000))**2+coeffs[1]*np.log10(mass/1000)+coeffs[2]
	coeffs = [-1.23,-8.97,-18.67]"""
	logFit = coeffs[c][0]*(np.log10(mass))**2+coeffs[c][1]*np.log10(mass)+coeffs[c][2]
	return 10**logFit

def lum_time(time,mass):
	infile = open('/Users/awallace/Documents/detection_limits/find_lum','r')
	R1 = []
	R10 = []
	T1 = []
	T10 = []
	seg = 0
	for line in infile:
		entry = line.split(' ')
		if seg==0:
			if len(entry)>1:
				R1.append([float(entry[0]),float(entry[1])])
			if '10R' in line:
				seg = 1
		elif seg==1:
			if len(entry)>1:
				R10.append([float(entry[0]),float(entry[1])])
			if '1T' in line:
				seg = 2
		elif seg==2:
			if len(entry)>1:
				T1.append([float(entry[0]),float(entry[1])])
			if '10T' in line:
				seg = 3
		elif seg==3:
			if len(entry)>1:
				T10.append([float(entry[0]),float(entry[1])])

	R1 = np.array(R1)
	R10 = np.array(R10)
	T1 = np.array(T1)
	T10 = np.array(T10)
	coeffsR1 = np.polyfit(np.arcsinh(R1[:,0]),np.log(R1[:,1]),1)
	coeffsR10 = np.polyfit(np.arcsinh(R10[:,0]),np.log(R10[:,1]),1)
	coeffsT1 = np.polyfit(np.log(T1[:,0]),np.log(T1[:,1]),1)
	coeffsT10 = np.polyfit(np.log(T10[:,0]),np.log(T10[:,1]),1)
	coeffsR = coeffsR1+(np.log(mass)/np.log(10))*(coeffsR10-coeffsR1)
	coeffsT = coeffsT1+(np.log(mass)/np.log(10))*(coeffsT10-coeffsT1)
	rad = np.exp(coeffsR[0]*np.arcsinh(time)+coeffsR[1])
	temp = np.exp(coeffsT[0]*np.log(time)+coeffsT[1])
	lum = 5.67e-8*4*np.pi*((rad*6.99e7)**2)*temp**4
	return lum

def rad_time(time,mass):
	infile = open('/Users/awallace/Documents/detection_limits/find_lum','r')
	R1 = []
	R10 = []
	seg = 0
	for line in infile:
		entry = line.split(' ')
		if seg==0:
			if len(entry)>1:
				R1.append([float(entry[0]),float(entry[1])])
			if '10R' in line:
				seg = 1
		elif seg==1:
			if len(entry)>1:
				R10.append([float(entry[0]),float(entry[1])])
			if '1T' in line:
				seg = 2

	R1 = np.array(R1)
	R10 = np.array(R10)
	coeffsR1 = np.polyfit(np.arcsinh(R1[:,0]),np.log(R1[:,1]),1)
	coeffsR10 = np.polyfit(np.arcsinh(R10[:,0]),np.log(R10[:,1]),1)
	coeffsR = coeffsR1+(np.log(mass)/np.log(10))*(coeffsR10-coeffsR1)
	rad = np.exp(coeffsR[0]*np.arcsinh(time)+coeffsR[1])
	return rad

def extreme_mass(sep,start_time,init_mass,disk_life,period,time_power,threshold,surface_density,c):
	t_1 = start_time+(((0.003**3)*10**time_power)/3)*(init_mass**-3-threshold**-3)
	step = 1000
	m = threshold
	while t_1<disk_life*1e6:
		acc = surface_density*(1-t_1*1e-6/disk_life)*(sep**2)*disk_limited(m,c)/period
		m+=step*acc
		t_1+=step
	return m
def local_density(sep,power1,power2,MD,RD):
	bound = 5
	k1 = MD/(2*np.pi*((bound**(power1+2))/(power1+2)+((bound**(power1-power2))*(RD**(power2+2))-(bound**(power1+2)))/(power2+2)))
	k2 = k1*bound**(power1-power2)
	if sep<bound:
		power = power1
		k = k1
	else:
		power = power2
		k = k2
	return k*sep**power

def accretionMag(radius,mmDot,band):
	lum = 6.67e-11*mmDot*(1.898e27**2/(365.25*24*3600))/(radius*69911e3)
	temp = (lum/(5.67e-8*4*np.pi*(radius*69911e3)**2))**0.25
	h = 6.63e-34
	k = 1.38e-23
	light_speed = 3e8
	if band=='L':
		lower = light_speed/4.13e-6
		upper = light_speed/3.43e-6
	elif band=='K':
		lower = light_speed/2.37e-6
		upper = light_speed/2.03e-6
	flux = 0
	flux_Vega = 0
	delta = (upper-lower)/100
	T_Vega = 9602
	R_Vega = 1.96e9
	for ii in range(100):
		flux += (2*h*(lower+delta*ii)**3/(light_speed**2))*(1/(np.exp(h*(lower+delta*ii)/(k*temp))-1))*delta
		flux_Vega += (2*h*(lower+delta*ii)**3/(light_speed**2))*(1/(np.exp(h*(lower+delta*ii)/(k*T_Vega))-1))*delta
	mag = -2.5*np.log10(flux*(radius*69911e3)**2/(flux_Vega*R_Vega**2))
	return mag

def formedMag(radius,luminosity,band):
	temp = (luminosity/(5.67e-8*4*np.pi*(radius*69911e3)**2))**0.25
	h = 6.63e-34
	k = 1.38e-23
	light_speed = 3e8
	if band=='L':
		lower = light_speed/4.13e-6
		upper = light_speed/3.43e-6
	elif band=='K':
		lower = light_speed/2.37e-6
		upper = light_speed/2.03e-6
	flux = 0
	flux_Vega = 0
	delta = (upper-lower)/100
	T_Vega = 9602
	R_Vega = 1.96e9
	for ii in range(100):
		flux += (2*h*(lower+delta*ii)**3/(light_speed**2))*(1/(np.exp(h*(lower+delta*ii)/(k*temp))-1))*delta
		flux_Vega += (2*h*(lower+delta*ii)**3/(light_speed**2))*(1/(np.exp(h*(lower+delta*ii)/(k*T_Vega))-1))*delta
	mag = -2.5*np.log10(flux*(radius*69911e3)**2/(flux_Vega*R_Vega**2))
	return mag
	
sz = 192
dist = 60
m_star = 1 #Mass of star in solar masses
G = 0.04 #gravitational constant in (AU^3)(MJ^-1)(yr^-2)
disk_mass = 20*m_star #Disk mass in MJ
disk_extent =  np.sqrt(disk_mass)*10**(1.15) #Disk radius in AU
disk_life = 3*m_star**(-0.69)#np.exp(1.1)*m_star**(-0.69) #Lifetime of Disk in Myr
final_age = 100
step = 1000
#entropy = float(sys.argv[1])
#stone_age = 1
min_mass = 0.5
max_mass = 5
min_sep = 5
max_sep = 60
mass_power = -1.31
sep_power1 = -0.61
sep_power2 = -1
const_1 = 7.2e-3
const_2 = const_1*(10**(sep_power1-sep_power2))
if sep_power2 == -1:
	planets_per_system = (1/(mass_power+1))*(max_mass**(mass_power+1)-min_mass**(mass_power+1))*((const_1/(sep_power1+1))*(10**(sep_power1+1)-min_sep**(sep_power1+1))+const_2*(np.log(max_sep/10)))
else:
	planets_per_system = (1/(mass_power+1))*(max_mass**(mass_power+1)-min_mass**(mass_power+1))*((const_1/(sep_power1+1))*(10**(sep_power1+1)-min_sep**(sep_power1+1))+(const_2/(sep_power2+1))*(max_sep**(sep_power2+1)-10**(sep_power2+1)))
star_mag = 0
time_power = 10
save_dir = './'#str(disk_mass)+'MJ_disk'
max_start_time = 0.5*disk_life*1e6
nTests = max_start_time/step
samp_ages = [1e6,1.5e6,2e6,2.5e6,3e6,4e6,5e6]
aperture = np.zeros((sz,sz))
for xx in range(sz):
	for yy in range(sz):
		if np.sqrt((xx-sz//2)**2+(yy-sz//2)**2)<10:
			aperture[xx,yy] = 1
if not os.path.isdir(save_dir):
	os.system('mkdir '+save_dir)
nSystems = 1
hotCold = 'Hot'
#band = 'L'
mass = 1
runs = []
type = 'Hot'#,'Cold']
bands = ['L','K']
masses = [1,3]#[1,2,4]#[1,5]
m_star = 0.3#[0.8,1,1.4]
seps = [5,20]#[0.2,2,20]
ents = [9.5]#[9.5,10.5]
modelCount = 0
allSeps = []
allTimes = []
allLMags = []
allKMags = []
allRates = []
allMasses = []
allLums = []
allEntropies = []
allRads = []
jumps = []
print(burrows(4,1.5,0,'L'))
